Effects of gas temperature on Monte-Carlo simulations of charged particles drift in gaseous medium

We present the derivation of kinetic formulas modeling the microscopic interaction of a charged particle withing a molecular gas under effect of thermal motion. Both elastic and inelastic processes are taken in account. The results were verified to reproduce the non-thermal formulas when the target molecule velocity is set to zero. A set of simulation is provided to highlight the effects in Argon and Carbon tetrafluoride. Our results can applied in Monte-Carlo simulation of particle drift at energies of the same order of the thermal kinetic energy of the buffer gas.

==> sim/sim1/plot_all.sh <==
./py/plot.py Ar  --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y drift_velocity              -o img/plot_velocity_Ar.png
./py/plot.py CF4 --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y drift_velocity              -o img/plot_velocity_CF4.png
./py/plot.py CO2 --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y drift_velocity              -o img/plot_velocity_CO2.png

./py/plot.py Ar  --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y diffusion_coeff_long_ratio  -o img/plot_diffusion_long_Ar.png
./py/plot.py CF4 --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y diffusion_coeff_long_ratio  -o img/plot_diffusion_long_CF4.png
./py/plot.py CO2 --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y diffusion_coeff_long_ratio  -o img/plot_diffusion_long_CO2.png
																
./py/plot.py Ar  --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y diffusion_coeff_tran_ratio  -o img/plot_diffusion_tran_Ar.png
./py/plot.py CF4 --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y diffusion_coeff_tran_ratio  -o img/plot_diffusion_tran_CF4.png
./py/plot.py CO2 --log -t T0 T1 T2 --field-x electric_field_red  --stdev-scale 0.1 --field-y diffusion_coeff_tran_ratio  -o img/plot_diffusion_tran_CO2.png

./py/plot.py Ar  --log -t T0 T1 T2 --field-x electric_field_red  --field-y energy_before  -o img/plot_energy_Ar.png
./py/plot.py CF4 --log -t T0 T1 T2 --field-x electric_field_red  --field-y energy_before  -o img/plot_energy_CF4.png
./py/plot.py CO2 --log -t T0 T1 T2 --field-x electric_field_red  --field-y energy_before  -o img/plot_energy_CO2.png


==> sim/sim1/py/plot.py <==
#!/usr/bin/env python3

import argparse
import pint
import re
import csv
import matplotlib.pyplot as plt 
from cycler import cycler
import sys
import math

plt.rcParams['agg.path.chunksize'] = 100000

parser = argparse.ArgumentParser(description='Create sim1 plots')

parser.add_argument('molecule',            help='file to plot')

parser.add_argument('-t', '--temperatures',  nargs='+', help='temperature to show')

parser.add_argument('--label-x',                        help='label to use on axis X')
parser.add_argument('--label-y',                        help='label to use on axis Y')

parser.add_argument('--unit-x',                         help='unit to use on axis X')
parser.add_argument('--unit-y',                         help='unit to use on axis Y')
            
parser.add_argument('--field-x',                        help='Field of x-axis')
parser.add_argument('--field-y', nargs='+',             help='Fields of y-axis')

parser.add_argument('--log-x',                          help='set log scale on axis X',    action='store_true')
parser.add_argument('--log-y',                          help='set log scale on axis Y',    action='store_true')
parser.add_argument('--log',                            help='set log scale on both axis', action='store_true')


parser.add_argument('--no-stdev',                       help='does not show stdev', action='store_true')
parser.add_argument('--stdev-scale', default=1., type=float,        help='stdev scale factor')
parser.add_argument('--err',                            help='show standard error instead of standard deviation', action='store_true')


            
parser.add_argument('-o', '--output',                   help='save plot to file')

args = parser.parse_args()

re_header = re.compile('^\s*([\w\s]+)\s*(?:\[([\w\/\*\-\^\s\(\)\%]+)\])?$')

uom = pint.UnitRegistry()
uom.define('townsend = 1e-21 * V * m^2 = Td')


fig, ax1 = plt.subplots()

# https://digitalsynopsis.com/design/beautiful-color-gradient-palettes/
ax1.set_prop_cycle(cycler(color=['#0191b4', '#a5678e', '#fe7a15'])) # add, if new lines #35bbca #f8d90f

#ax1.minorticks_on()
ax1.grid(True, 'both', color='#d0d0d0')

        
log_x               = args.log_x or args.log
log_y               = args.log_y or args.log
        
plt.xscale('log' if log_x else 'linear')
plt.yscale('log' if log_y else 'linear')

markers = ['^', 's', 'p', 'd', '*']
temperatures = {
    'T0': "rest",
    'T1': uom.Quantity(   20.  , uom.celsius),
    'T2': uom.Quantity( 2000.  , uom.celsius),
    }
    
    
# Structure

# { 'T1' :
#     [
#       ( efield1, (mean: [f1,f2,...], stdev: [...], up: [...], lo: [...]))
#       ( efield2, ... ),
#     ]
# }
data = {}

for temperature_key, temperature_value  in temperatures.items():
    
    if args.temperatures is not None and temperature_key not in args.temperatures:
        continue 

    filename = 'data/data_{}_{}.csv'.format(args.molecule, temperature_key)

    with open(filename) as csvfile:

        reader = csv.reader(csvfile, delimiter=',')
        header = next(reader)
        
        
        header_labels = []
        header_units  = []
        
        for h in header:
            if h.strip() != '':
                m = re_header.match(h)
                if m is None:
                    print("Unable to parse the column header: {}".format(h))
                    sys.exit(-1)
                    
                header_labels.append(m.group(1).strip())
                u = m.group(2)
                header_units.append(uom(u.replace('%','') if u is not None else None ))
                
        idx_events          =  header_labels.index('events') 
        idx_particles       =  header_labels.index('particles') 
        idx_field_x         =  header_labels.index(args.field_x) 
        idx_field_y         = [header_labels.index(f + '_mean' ) for f in args.field_y]
        idx_stdev_y         = [header_labels.index(f + '_stdev') for f in args.field_y]
        
        unit_x              = uom(args.unit_x) if args.unit_x else header_units[idx_field_x]
        unit_y              = uom(args.unit_y) if args.unit_y else header_units[idx_field_y[0]]
      

        ax1.set_xlabel('{} [{:~P}]'.format(args.label_x or args.field_x.replace('_', ' '),    unit_x.units))
        ax1.set_ylabel('{} [{:~P}]'.format(args.label_y or args.field_y[0].replace('_', ' '), unit_y.units))
        
        
        
        for row in reader:
            
            events      = int(row[idx_events])
            particles   = int(row[idx_particles])
            
            field_x     =  float(row[idx_field_x].strip()) * header_units[idx_field_x]
            
            field_y     = [ float(row[i].strip()) * header_units[i] for i in idx_field_y ]    
            field_y_sd  = [ float(row[i].strip()) * header_units[i] * args.stdev_scale / (math.sqrt(events * particles) if args.err else 1.) for i in idx_stdev_y ]    
                
            if not log_y:
                field_y_sd_up   = [field_y[i] + field_y_sd[i] for i in range(len(field_y))]
                field_y_sd_lo   = [field_y[i] + field_y_sd[i] for i in range(len(field_y))]
            else:  
                field_y_sd_up   = [field_y[i] * pow(10., 0.434 * field_y_sd[i] / field_y[i]) for i in range(len(field_y))] 
                field_y_sd_lo   = [field_y[i] / pow(10., 0.434 * field_y_sd[i] / field_y[i]) for i in range(len(field_y))] 
          
          
            
            k = temperature_key
            
            if k not in data:
                data[k] = []
            
            data[k].append((field_x, field_y, field_y_sd, field_y_sd_lo, field_y_sd_up))   
        
   

for k, content in data.items():
    
    mag_x     = [v[0].to(unit_x).magnitude for v in content]
    
    for i in range(len(field_y)):
        
        mag_y    = [v[1][i].to(unit_y).magnitude for v in content]
        mag_y_sd = [v[2][i].to(unit_y).magnitude for v in content]
        mag_y_lo = [v[3][i].to(unit_y).magnitude for v in content]
        mag_y_up = [v[4][i].to(unit_y).magnitude for v in content]
    
        k_v = temperatures[k]
        if isinstance(k_v, str):
            label = k_v
        else:
            label = '{:,g}'.format(k_v.to('celsius').magnitude) + ' ℃'

        if not args.no_stdev:
            ax1.fill_between(mag_x, mag_y_lo, mag_y_up, alpha=0.2)
        
        ax1.plot(mag_x, mag_y, markers[int(k.replace('T',''))] + '-', label=label)    

ax1.legend()

if args.output is None: 
    plt.show()
else:  
    print("Saving {}".format(args.output))
    plt.savefig(args.output)
        


==> sim/sim1/run/run.sh <==
#!/usr/bin/env bash

if [ $# -lt 3 ]
then
    echo "Usage: $0 <gas> <db> <particles> <other flags>"
    exit 1
fi

GAS=$1
DB=$2

NN=($(echo $3 | tr "x" " "))

if [ ${#NN[@]} -eq 1 ]
then
    E=1
    N=${NN[0]}
else
    E=${NN[0]}
    N=${NN[1]}
fi

shift 3



REDUCED_FIELDS=(1.000e-3 1.259e-3 1.585e-3 1.995e-3 2.512e-3 3.162e-3 3.981e-3 5.012e-3 6.310e-3 7.943e-3 1.000e-2 1.259e-2 1.585e-2 1.995e-2 2.512e-2 3.162e-2 3.981e-2 5.012e-2 6.310e-2 7.943e-2 1.000e-1)

mkdir -p ../data/

echo -n > ../data/data_${GAS}_T0.csv
echo -n > ../data/data_${GAS}_T1.csv
echo -n > ../data/data_${GAS}_T2.csv

for (( RUN=10; RUN<${#REDUCED_FIELDS[@]} ; RUN++ ))
do
	REDUCED_FIELD="${REDUCED_FIELDS[RUN]}"
	#INTERACTIONS=`python3 -c "print(max(int(round(2500./${REDUCED_FIELD})),250000))"`
	INTERACTIONS=250000
    drifter --run ${RUN} --gases ${GAS} --databases ${DB} --reduced-field ${REDUCED_FIELD} --events ${E} --particles ${N} --interactions ${INTERACTIONS} --append --disable-temperature  --output ../data/data_${GAS}_T0.csv $*  &
    drifter --run ${RUN} --gases ${GAS} --databases ${DB} --reduced-field ${REDUCED_FIELD} --events ${E} --particles ${N} --interactions ${INTERACTIONS} --append --temperature   293.15 --output ../data/data_${GAS}_T1.csv $*  &
    drifter --run ${RUN} --gases ${GAS} --databases ${DB} --reduced-field ${REDUCED_FIELD} --events ${E} --particles ${N} --interactions ${INTERACTIONS} --append --temperature  2273.15 --output ../data/data_${GAS}_T2.csv $*  &
	wait $(jobs -rp)
done


==> sim/sim1/run/run_Ar.sh <==
#!/usr/bin/env bash
shopt -s extglob
./run.sh Ar 'BSR/BSR-500|Biagi' 250x25


==> sim/sim1/run/run_CF4.sh <==
#!/usr/bin/env bash
shopt -s extglob
./run.sh CF4 Bordage 250x25 --disable-check-monoatomic


==> sim/sim1/run/run_CO2.sh <==
#!/usr/bin/env bash
shopt -s extglob
./run.sh CO2 "Phelps|Biagi/CO2" 250x25 --disable-check-monoatomic


==> sim/sim1/run_all.sh <==
#!/usr/bin/env bash

date --iso-8601=seconds

mkdir -p log/
pushd run
ls run_*.sh | grep -v run_all.sh | while read SCRIPT
do
	echo Running $SCRIPT ...
	./$SCRIPT 2> ../log/`basename ${SCRIPT} .sh`.err  > ../log/`basename ${SCRIPT} .sh`.out &
done
popd

wait $(jobs -rp)
echo All jobs completed

date --iso-8601=seconds

